DFAs and PFAs with Long Shortest Synchronizing Word Length

It was conjectured by \v{C}ern\'y in 1964, that a synchronizing DFA on $n$ states always has a shortest synchronizing word of length at most $(n-1)^2$, and he gave a sequence of DFAs for which this bound is reached. Until now a full analysis of all DFAs reaching this bound was only given for $n \leq 4$, and with bounds on the number of symbols for $n \leq 10$. Here we give the full analysis for $n \leq 6$, without bounds on the number of symbols. For PFAs the bound is much higher. For $n \leq 6$ we do a similar analysis as for DFAs and find the maximal shortest synchronizing word lengths, exceeding $(n-1)^2$ for $n =4,5,6$. For arbitrary n we give a construction of a PFA on three symbols with exponential shortest synchronizing word length, giving significantly better bounds than earlier exponential constructions. We give a transformation of this PFA to a PFA on two symbols keeping exponential shortest synchronizing word length, yielding a better bound than applying a similar known transformation.

==> anc/anc/csyncauto.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include "matBool.h"
#include "matAntidist_sse.h"

// N is number of states
int const N = 5;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

matBool<pow2N,pow2N> symbolindex2powerauto (int sbi)
{
	// for every state s, say it is mapped to state t by
	// the symbol, make r[{s}] equal to the indicator of t
	// as a regular (non-power) state
	matBool<pow2N,pow2N> m = zeroMatrix;
	int s, t;
	int r[pow2N];
	for (int i=pow2N; --i>=0; ) {
		r[i] = 0;
	}
	for (s=N; --s>=0; ) {
		t = sbi % N;
		sbi /= N;
		r[1<<s] = 1 << t;
	}
	
	// for all power states c, compute from the singleton
	// states the indicator r[c] of the subset it is mapped to
	// by the symbol, and set the corresponding power state
	int c;
	for (c=0; c<pow2N; c++) {
		r[c] = r[c&(c-1)] |  r[c&~(c-1)];
		m(r[c],c) = true;
	}
	return m;
}

// number of 1s in binary representation
int bitweight (unsigned int i)
{
	int w;
	for (w=0; i; w++) {
		i &= (i-1);
	}
	return w;
}

void mergesingletonstates (matBool<pow2N,pow2N> &m)
{
	// merge all singleton states to state 1
	for (int s=pow2N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			m(s,1<<0) |= m(s,1<<i);
			m(1<<0,s) |= m(1<<i,s);
			m(s,1<<i) = 0;
			m(1<<i,s) = 0;
		}
	}
}

matAntidist<pow2N,pow2N,unsigned char> powerauto2powerAntidist (
		const matBool<pow2N,pow2N> &m)
{
	matAntidist<pow2N,pow2N,unsigned char> mr;
	for (int r=pow2N; --r>=0; ) {
		for (int c=pow2N; --c>=0; ) {
			mr(r,c) = 0XFE * m(r,c);
		}
	}
	return mr;
}

void powerauto2powerautocoded (
		const matBool<pow2N,pow2N> &m, char *cs)
{
	// code powerauto of symbol in string, one letters for each column c
	for (int c=pow2N; --c>=0; ) {
		cs[c] = 0;
		for (int r=pow2N; --r>0; ) {
			if (m(r,c)) {
				assert (cs[c] == 0);
				cs[c] = r;
			}
		}
	}
}

void powerautocoded2powerAntidist (
		const char *cs, matAntidist<pow2N,pow2N,unsigned char> &mr)
{
	for (int c=pow2N; --c>=0; ) {
		if (cs[c]) mr(cs[c],c) = 0XFE;
	}
}

void abusesingletonstates (matAntidist<pow2N,pow2N,unsigned char> &m)
{
	for (int c=pow2N-1; --c>0; ) {
		if (c == 1 || (c & (c-1))) {
			m(1<<bitweight(c),c) = 0XFF;
		} else if (c + c < pow2N) {
			m(c+c,c) = 0XFF;
		}
	}
}

void addsupersetedges (matAntidist<pow2N,pow2N,unsigned char> &m)
{
	for (int r=pow2N; --r>=0; ) {
		// skip abused singleton states and void state
		if (r & (r-1)) {
			for (int c=pow2N; --c>=0; ) {
				// skip abused singleton states and void state
				if (c & (c-1)) {
					if (!(c & ~r)) m(r,c) = 0XFF;
				}
			}
		}
	}
}

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// compute injective symbol from a symmetry
int symmetry2symbol (int sym)
{
	int symmetrymap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute symbol index
	int sbi = 0;
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symmetrymap[j];
	}
	return sbi;
}

int symbolrestrict (int sbi, int sbs)
{
	int sbri = 0;
	
	// restrict symbol to subset, by choosing
	// target state 0 for states outside subset
	for (int j=N; --j>=0; ) {
		if (sbs & (1 << j)) {
			sbri += (sbi % N) * powNN;
		}
		sbri /= N;
		sbi /= N;
	}
	
	return sbri;
}

extern int searchlevel;
extern int subset_stack[];

// counter for calls to sync_upper_bound
long long sync_upper_bound_calls = 0;

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
int sync_upper_bound_easy (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	// compute the transitive closure matrix tcm of
	// the power automaton m, using Floyd-Warshall
	matAntidist<pow2N,pow2N,unsigned char> tcm = m;
	tcm(subset_stack[0],pow2N-1) = 0XFF;
	tcm.transclose ();
	
	// do some quick tests
	int p = tcm(subset_stack[searchlevel+1],subset_stack[0]) ^ 0XFF;
	if (p <= searchlevel) {
		return -1;
	}
	if (tcm(1<<1,subset_stack[0])) {
		p = tcm(1<<1,subset_stack[0]) ^ 0XFF;
		int q = tcm(1<<1,subset_stack[searchlevel+1]) ^ 0XFF;
		if (p <= searchlevel + q) {
			return -1;
		} else {
			return p;
		}
	}
	
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!tcm(1<<s,subset_stack[0])) break;
	}
	s++;
	if (s <= 1) {
		return tcm(1<<s,subset_stack[0]) ^ 0XFF;
	}
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][pow2N][pow2N], sccsize[N+1][pow2N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	// add the set of all N states to the strongly connected 
	// components of subsets of s states
	// add set to new scc
	int u = 0;
	if (s < bitweight (subset_stack[0])) {
		u = 0XFF;
		for (int i=pow2N-1; --i>0; ) {
			if (bitweight(i) == s) {
				int t = tcm(i,subset_stack[0]) ^ 0XFF;
				if (u > t) u = t;
			}
		}
	}
	for (int i=pow2N; --i>0; ) {
		int b = bitweight (i); 
		if (b >= 2 && b <= s) {
			int c = tcm (1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if (tcm(i,scc[b][h][0]) && tcm(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen;
	for ( ; s>=2; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[s][h]; i++) {
				for (int j=0; j<sccsize[s][h]; j++) {
					int t = tcm(scc[s][h][i],scc[s][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s]; 
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
int sync_upper_bound_shallow (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	// compute the transitive closure matrix tcm of
	// the power automaton m, using Floyd-Warshall
	matAntidist<pow2N,pow2N,unsigned char> tcm = m;
	tcm(subset_stack[0],pow2N-1) = 0XFF;
	tcm.transclose ();
	
	// do some quick tests
	int p = tcm(subset_stack[searchlevel+1],subset_stack[0]) ^ 0XFF;
	if (p <= searchlevel) {
		return -1;
	}
	if (tcm(1<<1,subset_stack[0])) {
		p = tcm(1<<1,subset_stack[0]) ^ 0XFF;
		int q = tcm(1<<1,subset_stack[searchlevel+1]) ^ 0XFF;
		if (p <= searchlevel + q) {
			return -1;
		} else {
			return p;
		}
	}
	
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!tcm(1<<s,subset_stack[0])) break;
	}
	s++;
	if (s <= 1) {
		return tcm(1<<s,subset_stack[0]) ^ 0XFF;
	}
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][pow2N][pow2N], sccsize[N+1][pow2N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	// add the set of all N states to the strongly connected 
	// components of subsets of s states
	// add set to new scc
	if (s < bitweight (subset_stack[0])) {
		sccsize[s][nscc[s]++] = 0;
		scc[s][0][sccsize[s][0]++] = subset_stack[0];
	}
	for (int i=pow2N; --i>0; ) {
		int b = bitweight (i); 
		if (b >= 2 && b <= s) {
			int c = tcm (1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if (tcm(i,scc[b][h][0]) && tcm(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	for ( ; s>=2; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[s][h]; i++) {
				for (int j=0; j<sccsize[s][h]; j++) {
					int t = tcm(scc[s][h][i],scc[s][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s]; 
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
int sync_upper_bound_deep (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	// compute the transitive closure matrix tcm of
	// the power automaton m, using Floyd-Warshall
	matAntidist<pow2N,pow2N,unsigned char> tcm = m;
	tcm(subset_stack[0],pow2N-1) = 0XFF;
	tcm.transclose ();
	
	// do some quick tests
	int p = tcm(subset_stack[searchlevel+1],subset_stack[0]) ^ 0XFF;
	if (p <= searchlevel) {
		return -1;
	}
	if (tcm(1<<1,subset_stack[0])) {
		p = tcm(1<<1,subset_stack[0]) ^ 0XFF;
		int q = tcm(1<<1,subset_stack[searchlevel+1]) ^ 0XFF;
		if (p <= searchlevel + q) {
			return -1;
		} else {
			return p;
		}
	}
	
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!tcm(1<<s,subset_stack[0])) break;
	}
	s++;
	if (s <= 1) {
		return tcm(1<<s,subset_stack[0]) ^ 0XFF;
	}
	
	// collect the subsets of size b which reduce to a smaller
	// subset, where 2 <= b <= s, using abused singleton
	// states
	// for subsets of size b which do not reduce to a smaller
	// subset, determine their strongly connected components,
	// where 2 <= b <= s
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s
	// states to which it reduces
	int scc[N+1][pow2N][pow2N], sccsize[N+1][pow2N], nscc[N+1];
	int red[N+1][pow2N], nred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		nred[i] = 0;
	}
	// add the set of all N states to the strongly connected
	// components of subsets of s states
	// add set to new scc
	if (s < bitweight (subset_stack[0])) {
		sccsize[s][nscc[s]++] = 0;
		scc[s][0][sccsize[s][0]++] = subset_stack[0];
	}
	for (int i=pow2N; --i>0; ) {
		int b = bitweight (i);
		if (b >= 2 && b <= s) {
			if (tcm (1<<(b-1),i)) {
				// collect subset
				red[b][nred[b]++] = i;
			} else {
				// add subset of b states to the strongly
				// connected components of subsets of b states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if (tcm(i,scc[b][h][0]) && tcm(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts
	// the step in which the scc is left)
	// compute the lengths of the strongly connected components
	// of subsets of size b, where 2 <= b <= s
	// let u[b] be an upper bound for the length of the shortest
	// path from a given subset of size b to a singleton, where
	// 2 <= b < s
	// let u[s] be an upper bound for the length of the shortest
	// path from the set of all N states to a singleton
	// compute u[b] recursively, where b = 2,3,...,s, in that
	// order
	int scclen[N+1][pow2N], u[N+1];
	u[1] = 0;
	for (int b=2; b<=s; b++) {
		// consider the case where no subset of size b which
		// can already be reduced to a smaller subset is in
		// the shortest path to a singleton
		u[b] = u[b-1];
		for (int j=0; j<nred[b]; j++) {
			// consider the case where the subset red[b][j]
			// of size b, which can already be reduced to a
			// smaller subset, is in the shortest path to a
			// singleton
			int bb;
			// to what size bb can we reduce subset red[b][j]?
			// use abused singleton states to determine that
			for (bb=b; --bb>0; ) {
				if (!tcm(1<<bb,red[b][j])) break;
			}
			bb++;
			assert (bb < b);
			if (bb <= 1) {
				// how many steps t does it take from subset
				// red[b][j] to a sigleton?
				// use abused singleton states to determine that
				int t = tcm(1<<1,red[b][j]) ^ 0XFF;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < t) u[b] = t;
			} else {
				// let (mt ^ 0XFF) be the length of the longest path
				// thus far from subset red[b][j] to a reachable
				// subset of size bb (using symbols we already
				// have)
				// let d be u[bb] + "length of the longest path
				// from subset red[b][j] to a reachable subset of
				// size bb" + 1, decreased with the lengths of the
				// strongly connected components of subsets of size
				// bb which can be reached from red[b][j]
				int mt = 0XFF, d = u[bb];
				for (int h=0; h<nscc[bb]; h++) {
					if (tcm(scc[bb][h][0],red[b][j])) {
						for (int i=0; i<sccsize[bb][h]; i++) {
							int t = tcm(scc[bb][h][i],red[b][j]);
							// update mt if a longer path is found
							if (mt > t) mt = t;
						}
						d -= scclen[bb][h];
					}
				}
				d += (mt ^ 0XFF) + 1;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < d) u[b] = d;
			}
		}
		// add to u[b] the lengths of the strongly connected
		// components of subsets of size b
		for (int h=0; h<nscc[b]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[b][h]; i++) {
				for (int j=0; j<sccsize[b][h]; j++) {
					int t = tcm(scc[b][h][i],scc[b][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen[b][h] = (mt ^ 0XFF) + 1;
			// add length of scc
			u[b] += scclen[b][h];
		}
	}
	
	sync_upper_bound_calls++;
	return u[s];
}

int sync_upper_bound (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	return sync_upper_bound_deep (m);
}

// table of coded power automaton matrix for all N^N symbols
char powerautocoded[powNN][pow2N];
// table of restrictions of symbol, for all N^N symbols
// and all 2^N subsets
int symbolrestr[powNN][pow2N];

// select symbols which corresponds to their restrictions
// on the current subset, to get only restricted symbols
void select_restrictions (const int *symbol, int *restrdsymbol)
{
	int i = 0;
	for (int j=0; symbol[j]>=0; j++) {
		int s = symbolrestr[symbol[j]][subset_stack[searchlevel]];
		if (symbol[j] == s) {
			restrdsymbol[i++] = symbol[j];
		}
	}
	restrdsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		int s = symbolconjugate (sbi,symmetry[i]);
		s = symbolrestr[s][subset_stack[searchlevel]];
		if (symbolrestr[sbi][subset_stack[searchlevel]] == s) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		int s = symbolconjugate(sbi,symmetry[i]);
		isconj[symbolrestr[s][subset_stack[searchlevel]]] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j] = symbol[i];
			j++;
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		int s = symbolconjugate(sbi,symmetry[i]);
		isconj[symbolrestr[s][subset_stack[searchlevel]]] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
matAntidist<pow2N,pow2N,unsigned char> startcumulpowerauto;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[pow2N], subset_stack[pow2N+1];
long long recurcount[pow2N+1];
long long nsol_found[pow2N+1], nsol_bound[pow2N+1];
long long nsol_abs[pow2N+1];

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		matBool<pow2N,pow2N> m = symbolindex2powerauto (sbi);
		mergesingletonstates (m);
		powerauto2powerautocoded (m, powerautocoded[sbi]);
		for (int sbs=0; sbs<pow2N; sbs++) {
			symbolrestr[sbi][sbs] = symbolrestrict (sbi, sbs);
		}
		// but do not include the identity symbol
 		startsymbol[sbi-(sbi>idsbiN)] = sbi;
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// take the power automaton of an automaton without symbols
	// (or with only the identity symbol)
	startcumulpowerauto = identityMatrix;
	
	// add edges of length zero from subsets to supersets in the
	// power automaton
	abusesingletonstates (startcumulpowerauto);
	addsupersetedges (startcumulpowerauto);
	
	// start from the subset of all states
	subset_stack[0] = pow2N - 1;
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	subset_stack[0] = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print subsets with printf, but only one symbol for each printf
char *subset2string (int i)
{
	static char buf[N+1];
	int k=0;
	for (int j=0; j<N; j++) {
		if (i & (1 << j)) {
			buf[k++] = '0' + j;
		}
	}
	buf[k] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

extern int alphabet_size, bound;

void show_solution ()
{
	// compute number of distinct symbols 
	int c = 0;
	for (int j=0; j<=searchlevel; j++) {
		int k;
		for (k=0; k<j; k++) {
			if ((subset_stack[j] &~ subset_stack[k]) == 0) {
				if (symbolrestr[symbol_stack[k]][subset_stack[j]]
						== symbol_stack[j]) {
					break;
				}
			}
		}
		c += (k == j);
	}
	for (int j=0; j<c; j++) {
		nsol_abs[j]++;
	}
	if (c > alphabet_size) return;
	
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		char *s = symbolindex2string(symbol_stack[j]);
		int k;
		for (k=0; k<j; k++) {
			if ((subset_stack[j] &~ subset_stack[k]) == 0) {
				if (symbolrestr[symbol_stack[k]][subset_stack[j]]
						== symbol_stack[j]) {
					printf ("   %s", symboltag2string(j));
					printf (" = %s", symboltag2string(k));
					break;
				}
			}
		}
		if (k == j) {
			for (int k=0; k<N; k++) {
				if ((subset_stack[j] & (1 << k)) == 0) {
					s[3*k+1] = '-';
				}
			}
			printf ("   %s", symboltag2string(j));
			printf (" = [%s]", s);
		}
	}
	printf ("\n");
	fflush (stdout);
}

void find_extensions (int i, int j, 
		const matAntidist<pow2N,pow2N,unsigned char> &cumulpowerauto)
{
	if (j == 0) {
		if (sync_upper_bound (cumulpowerauto) < bound) return;
	}
	if (i > searchlevel) {
		show_solution ();
		return;
	}
	matAntidist<pow2N,pow2N,unsigned char> ma = cumulpowerauto; 
	
	bool addsymb = true;
	for (int k=0; k<i; k++) {
		if ((subset_stack[i] &~ subset_stack[k]) == 0) {
			if (symbolrestr[symbol_stack[k]][subset_stack[i]]
					== symbol_stack[i]) {
				addsymb = false;
				break;
			}
		}
	}
	matAntidist<pow2N,pow2N,unsigned char> mp = identityMatrix;	
	matAntidist<pow2N,pow2N,unsigned char> mq = zeroMatrix;
	if (addsymb) {
		for (int jj=0; jj<pow2N; jj++) {
			if (jj &~ subset_stack[i]) {
				mp(jj,jj) = 0;
			}
		}
		powerautocoded2powerAntidist (
				powerautocoded[symbol_stack[i]], mq);
		mq *= mp;
		ma |= mq;
	}
	
	if (j >= N) find_extensions (i+1, 0, ma);
	else find_extensions (i, j+1, ma);
	
	if (addsymb && j < N && (1 << j) &~ subset_stack[i]) {
		int sbi = symbol_stack[i];
		int p = 1;
		for (int jj=j+1; jj<N; jj++) p *= N;
		mp(j,j) = 0XFF;
		for (int k=0; k<N; k++) {
			symbol_stack[i] = sbi + k * p;
			assert (symbolrestr[symbol_stack[i]][subset_stack[i]] == sbi);
			assert (symbol_stack[i] < powNN);
			subset_stack[i] |= 1 << j;
			powerautocoded2powerAntidist (
					powerautocoded[symbol_stack[i]], mq);
			mq *= mp;
			matAntidist<pow2N,pow2N,unsigned char> mb = ma | mq;
			if (j >= N) find_extensions (i+1, 0, mb);
			else find_extensions (i, j+1, mb);
			subset_stack[i] &= ~(1 << j);
		}
		mp(j,j) = 0;
		symbol_stack[i] = sbi;
	}
}

void extend_solution ()
{
	find_extensions (0,0,startcumulpowerauto);
}

void checksync_solution ()
{
	show_solution ();
	bound++;
}

char process_solution_switch = 'S';

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	if (!exact) return; // solution found is longer than bound
	
	switch (process_solution_switch) {
	  case 's': case 'S':
		show_solution (); break;
	  case 'e': case 'E':
		extend_solution (); break;
	  case 'x': case 'X':
	    checksync_solution (); break;
	}
}

// a symbol is necessary if it is either a subsequent restriction
// of an already used symbol, or a restriction of a new symbol
// if the new symbol is needed to get to the next subset
bool symbolneeded (int sbi)
{
	for (int i=0; i<searchlevel; i++) {
		if ((subset_stack[searchlevel] &~ subset_stack[i]) == 0) {
			if (symbolrestr[symbol_stack[i]][subset_stack[searchlevel]]
					== sbi) {
				return true;
			}
			int s = powerautocoded[symbol_stack[i]][
							subset_stack[searchlevel]];
			if (s == subset_stack[searchlevel+1]) {
				return false;
			}
		}
	}
	if (subset_stack[searchlevel+1] == (1 << 0)) {
		return sbi == 0;
	}
	return true;
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, and the symmetries which are
// satisfied by all symbols
void search (const matAntidist<pow2N,pow2N,unsigned char> &cumulpowerauto,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	// use heap memory for arrays
	int *restrdsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// select the symbols which are only defined for states
	// of the current subset
	select_restrictions (symbol, restrdsymbol);
	// compute diagonal matrix for current subset
	matAntidist<pow2N,pow2N,unsigned char> mp = identityMatrix;
	for (int j=0; j<pow2N; j++) {
		if (j &~ subset_stack[searchlevel]) {
			mp(j,j) = 0;
		}
	}
	
	// try all symbols as a new symbol one by one
	for (int i=0; restrdsymbol[i]>=0; i++) {
		// compute next subset in case of restrdsymbol[i]
		subset_stack[searchlevel+1] = powerautocoded[restrdsymbol[i]][
											subset_stack[searchlevel]];
		// compute new power automaton and synchronization upper bound
		// and test if it is at least "bound", but only if the symbol 
		// is necessary
		matAntidist<pow2N,pow2N,unsigned char> ma = cumulpowerauto;
		int sync_upper_bound_of_ma;
		if (symbolneeded (restrdsymbol[i])) {
			// compute new power automaton
			matAntidist<pow2N,pow2N,unsigned char> mq = zeroMatrix;
			powerautocoded2powerAntidist (
					powerautocoded[restrdsymbol[i]], mq);
			mq *= mp;
			ma |= mq;
			// compute synchronization upper bound
			sync_upper_bound_of_ma = sync_upper_bound (ma);
		} else {
			sync_upper_bound_of_ma = -1;
		}
		
		if (sync_upper_bound_of_ma >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = restrdsymbol[i];
			// test if automaton is synchronizing
			if (subset_stack[searchlevel+1] == (1 << 0)) {
				// solution found, because the next subset is a
				// singleton
				process_solution (sync_upper_bound_of_ma == bound);
				if (abort_search) break;
			}
			
			// go into recursion
			// symmetry reduction: the symmetries which are not
			// satisfied by the new symbol are removed
			strip_symmetries (restrdsymbol[i], symmetry, newsymmetry);
			// in the recursion, try all symbols again
			if (subset_stack[searchlevel+1] != (1 << 0)) {
				search (ma, symbol, newsymmetry);
			}
			// symmetry reduction: symmetrically equivalent conjugates
			// of the new symbol are removed
			strip_conjugates_of_first (symmetry, restrdsymbol + i);
			if (abort_search) break;
		}
	}
	
	delete[] newsymmetry;
	delete[] restrdsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	printf ("%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			printf (" + %lld", nsol[i] - nsol[i+1]);
		}
		printf (" = %lld", nsol[0]);
	}
	printf ("\n");
}

void print_recurcount (const char *s)
{
	printf ("%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		printf (" + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	printf (" = %lld\n", sc);
}

int main ()
{
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init (); 
	printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	bound = (N*N*N - N) / 6;
	bound += (N >= 5) + (N >= 6);
	
	t = clock_t ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumulpowerauto, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_nsol (nsol_abs, "nsol_abs");
	print_recurcount ("search calls");
	printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	process_solution_switch = 'E';
	alphabet_size = 2 + (N >= 4) + 3 * (N >= 5);
	for (int i=0; i<=pow2N; i++) {
		recurcount[i] = 0;
		nsol_found[i] = 0;
		nsol_bound[i] = 0;
		nsol_abs[i] = 0;
	}
	sync_upper_bound_calls = 0;
	t = clock ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumulpowerauto, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_nsol (nsol_abs, "nsol_abs");
	print_recurcount ("search calls");
	printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	process_solution_switch = 'X';
	bound = 1;
	alphabet_size = 0X7FFFFFFF;
	for (int i=0; i<=pow2N; i++) {
		recurcount[i] = 0;
		nsol_found[i] = 0;
		nsol_bound[i] = 0;
		nsol_abs[i] = 0;
	}
	sync_upper_bound_calls = 0;
	t = clock ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumulpowerauto, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_nsol (nsol_abs, "nsol_abs");
	print_recurcount ("search calls");
	printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	printf ("\n");
	return 0;
}


==> anc/anc/matAntidist_sse.h <==
#include <stdint.h>

template <class T> 
class block_sse
{
  public:
	// compute maximum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void max (const block_sse<T> &b);
	// compute minimum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void min (const block_sse<T> &b);
	// compute absolute difference of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void dist (const block_sse<T> &b);
	// subtract values of type T in block b parallel from those
	// in block *this, unsigned subtraction with saturation at 0
	void subsat (const block_sse<T> &b);
	// add values of type T in block b parallel from those
	// in block *this, unsigned addition with saturation
	void addsat (const block_sse<T> &b);
	// clone (avx broadcast) ~c as a value of type T in block b
	void clonenot (unsigned c);
	// clone (avx broadcast) c as a value of type T in block b
	void clone (unsigned c);

	unsigned __int128 val;
};

#define zeroMatrix false
#define identityMatrix true

template <int R, int C, class T> 
class matAntidist
{
  public: 
	matAntidist (bool b = zeroMatrix);
	matAntidist (const matAntidist<R,C,T> &m);
	~matAntidist ();

	inline T operator () (int r, int c) const;
	inline T &operator () (int r, int c);
	void operator = (const matAntidist<R,C,T> &m);
	
	bool operator == (const matAntidist<R,C,T> &m) const;
	bool operator != (const matAntidist<R,C,T> &m) const;
	
	void inv ();
	void operator &= (const matAntidist<R,C,T> &m);
	void operator |= (const matAntidist<R,C,T> &m);
	void operator ^= (const matAntidist<R,C,T> &m);

	matAntidist<R,C,T> operator ~ () const;
	matAntidist<R,C,T> operator & (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator | (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator ^ (const matAntidist<R,C,T> &m) const;

	void operator *= (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator * (const matAntidist<C,CC,T> &m) const;

	void transclose ();
	matAntidist<R,C,T> transclosure () const;

	void operator += (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator + (const matAntidist<C,CC,T> &m) const;

	void dransclose ();
	matAntidist<R,C,T> dransclosure () const;

  private:
	static const int D
			= (C > R) ? R : C;
	static const int Cblocks
			= (C - 1) * sizeof (T) / sizeof (block_sse<T>) + 1; 
	static const int Creal
			= Cblocks * sizeof (block_sse<T>) / sizeof (T);
	block_sse<T> *block;
};

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (bool b)
{
	block = new block_sse<T> [R * Cblocks];
  	block_sse<T> b000;
	asm (
		"pxor %0, %0"
		: "=x" (b000.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = b000;
	}
	if (b) {
		for (int i=D; --i>=0; ) {
			((T *) (block + i * Cblocks))[i] = ~(T(0));
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (const matAntidist<R,C,T> &m)
{
	block = new block_sse<T> [R * Cblocks];
	*this = m;
}

template <int R, int C, class T> 
matAntidist<R,C,T>::~matAntidist ()
{
	delete[] block;
}

template <int R, int C, class T> 
inline T matAntidist<R,C,T>::operator () (int r, int c) const
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T> 
inline T &matAntidist<R,C,T>::operator () (int r, int c)
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator = (const matAntidist<R,C,T> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator == (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return false;
	}
	return true;
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator != (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return true;
	}
	return false;
}

template <>
inline void block_sse<unsigned char>::max (const block_sse<unsigned char> &b)
{
	asm (
		"pmaxub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::max (const block_sse<unsigned short> &b)
{
	asm (
		"pmaxuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::max (const block_sse<unsigned int> &b)
{
	asm (
		"pmaxud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::min (const block_sse<unsigned char> &b)
{
	asm (
		"pminub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::min (const block_sse<unsigned short> &b)
{
	asm (
		"pminuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::min (const block_sse<unsigned int> &b)
{
	asm (
		"pminud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::dist (const block_sse<unsigned char> &b)
{
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminub %0, %%xmm0\n\t"
		"pmaxub %1, %0\n\t"
		"psubb %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <> 
inline void block_sse<unsigned short>::dist (const block_sse<unsigned short> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminuw %0, %%xmm0\n\t"
		"pmaxuw %1, %0\n\t"
		"psubw %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned int>::dist (const block_sse<unsigned int> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminud %0, %%xmm0\n\t"
		"pmaxud %1, %0\n\t"
		"psubd %%xmm0, %0\n\t"
		: "+x" (val)
		: "x" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned char>::subsat (const block_sse<unsigned char> &b)
{
	asm (
		"psubusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::subsat (const block_sse<unsigned short> &b)
{
	asm (
		"psubusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::subsat (const block_sse<unsigned int> &b)
{   
	// psubusd does not exist, so one extra instruction is needed
	// using max and regular subtraction 
	asm (
		"pmaxud %1, %0\n\t"
		"psubd %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::addsat (const block_sse<unsigned char> &b)
{
	asm (
		"paddusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::addsat (const block_sse<unsigned short> &b)
{
	asm (
		"paddusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::addsat (const block_sse<unsigned int> &b)
{   
	// paddusd does not exist, so extra instructions are needed
	// using regular addition and fix afterwards
	asm (
		"movdqa %1, %%xmm0\n\t"
		"paddd %1, %0\n\t"
		"pcmpgtd %0, %%xmm0\n\t"
		"por %%xmm0, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned char>::clonenot (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clonenot (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clonenot (unsigned c)
{
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned char>::clone (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clone (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clone (unsigned c)
{
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::inv ()
{
	block_sse<T> bFFF;
	asm (
		"pcmpeqb %0, %0"
		: "=x" (bFFF.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		asm (
			"pxor %1, %0"
			: "+x" (block[i].val)
			: "x" (bFFF.val)
		);
	}
	int const sh = (Creal - C) * sizeof(T);
	if (sh) {
		asm (
			"psrldq %1, %0"
			: "+x" (bFFF.val)
			: "i" (sh)
		);
		for (int r=R; r>0; r--) {
			asm (
				"pand %1, %0"
				: "+x" (block[r*Cblocks-1].val)
				: "x" (bFFF.val)
			);
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator &= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].min (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator |= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].max (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator ^= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].dist (m.block[i]);
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ~ () const
{
	matAntidist<R,C,T> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator & (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator | (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ^ (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator *= (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator * (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::transclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.subsat (b);
					_r[ccb].max (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::transclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator += (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator + (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (~e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clone (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.addsat (b);
					_r[ccb].min (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::dransclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.dransclose ();
	return mr;
}


==> anc/anc/matBool.h <==
#include <stdint.h>

#define zeroMatrix false
#define identityMatrix true

template <int R, int C> 
class matBool
{
	typedef uint64_t blockType;
	
	class bitReference
	{
	  public:
	
		inline bitReference (const matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
		inline bitReference (matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
	 
		void operator = (bool b) {
			if (b) *bytePointer |= bitmask;
			else *bytePointer &= ~bitmask;
		}
		void operator &= (bool b) {
			if (!b) *bytePointer &= ~bitmask;
		}
		void operator |= (bool b) {
			if (b) *bytePointer |= bitmask;
		}
		void operator ^= (bool b) {
			if (b) *bytePointer ^= bitmask;
		}
	
		operator bool() const {
			return *bytePointer & bitmask;
		}

	private:
		unsigned char *bytePointer;
		unsigned int bitmask;
	};
	
  public: 
	matBool (bool b = zeroMatrix);
	matBool (const matBool<R,C> &m);
	~matBool ();

	inline bool operator () (int r, int c) const;
	inline bitReference operator () (int r, int c);
	void operator = (const matBool<R,C> &m);
	
	bool operator == (const matBool<R,C> &m) const;
	bool operator != (const matBool<R,C> &m) const;
	
	// Hamming comparison with true > false
	bool operator <<= (const matBool<R,C> &m) const;
	bool operator >>= (const matBool<R,C> &m) const;
	bool operator << (const matBool<R,C> &m) const;
	bool operator >> (const matBool<R,C> &m) const;
		
	void inv ();
	void operator &= (const matBool<R,C> &m);
	void operator |= (const matBool<R,C> &m);
	void operator ^= (const matBool<R,C> &m);

	matBool<R,C> operator ~ () const;
	matBool<R,C> operator & (const matBool<R,C> &m) const;
	matBool<R,C> operator | (const matBool<R,C> &m) const;
	matBool<R,C> operator ^ (const matBool<R,C> &m) const;

	void operator *= (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator * (const matBool<C,CC> &m) const;

	void transclose ();
	matBool<R,C> transclosure () const;

	void operator += (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator + (const matBool<C,CC> &m) const;

	void dransclose ();
	matBool<R,C> dransclosure () const;

  private:
	static const int D 
			= (C > R) ? R : C;
	static const int Cblocks 
			= (C - 1) / 8 / sizeof (blockType) + 1; 
	static const int Creal 
			= Cblocks * sizeof (blockType) * 8;
	blockType *block;
};

template <int R, int C> 
matBool<R,C>::matBool (bool b)
{
	block = new blockType [R * Cblocks] ();
	if (b) {
		for (int i=D; --i>=0; ) {
			((unsigned char *)(block + i * Cblocks))[i>>3] |=
				(1 << (i & 7)); // set entry i,i of *this to true
		}
	}
}

template <int R, int C> 
matBool<R,C>::matBool (const matBool<R,C> &m)
{
	block = new blockType [R * Cblocks];
	*this = m;
}

template <int R, int C> 
matBool<R,C>::~matBool ()
{
	delete[] block;
}

template <int R, int C> 
inline bool matBool<R,C>::operator () (int r, int c) const
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C> 
inline typename matBool<R,C>::bitReference matBool<R,C>::operator () (int r, int c)
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C>
void matBool<R,C>::operator = (const matBool<R,C> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C>
bool matBool<R,C>::operator == (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator != (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return true;
	}
	return false;
}

template <int R, int C>
bool matBool<R,C>::operator <<= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator >>= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator << (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C>
bool matBool<R,C>::operator >> (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C> 
void matBool<R,C>::inv ()
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = ~block[i];
	}
	int const sh = Creal - C;
	if (sh) {
		blockType b = ~((blockType) 0);
		b >>= sh;
		for (int r=R; r>0; r--) {
			block[r*Cblocks-1] &= b;
		}
	}
}

template <int R, int C> 
void matBool<R,C>::operator &= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] &= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator |= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] |= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator ^= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] ^= m.block[i];
	}
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ~ () const
{
	matBool<R,C> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator & (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator | (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ^ (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator *= (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator * (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::transclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] |= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::transclosure () const
{
	matBool<R,C> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator += (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator + (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] &= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::dransclosure () const
{
	matBool<R,C> mr = *this;
	mr.dransclose ();
	return mr;
}



==> anc/anc/syncauto.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

#include "matBool.h"
#include "matAntidist_sse.h"

// N is number of states
int const N = 5;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

matBool<pow2N,pow2N> symbolindex2powerauto (int sbi)
{
	// for every state s, say it is mapped to state t by
	// the symbol, make r[{s}] equal to the indicator of t
	// as a regular (non-power) state
	matBool<pow2N,pow2N> m = zeroMatrix;
	int s, t;
	int r[pow2N];
	for (int i=pow2N; --i>=0; ) {
		r[i] = 0;
	}
	for (s=N; --s>=0; ) {
		t = sbi % N;
		sbi /= N;
		r[1<<s] = 1 << t;
	}
	
	// for all power states c, compute from the singleton
	// states the indicator r[c] of the subset it is mapped to
	// by the symbol, and set the corresponding power state
	int c;
	for (c=0; c<pow2N; c++) {
		r[c] = r[c&(c-1)] |  r[c&~(c-1)];
		m(r[c],c) = true;
	}
	return m;
}

// number of 1s in binary representation
int bitweight (unsigned int i)
{
	int w;
	for (w=0; i; w++) {
		i &= (i-1);
	}
	return w;
}

void mergesingletonstates (matBool<pow2N,pow2N> &m)
{
	// merge all singleton states to state 1
	for (int s=pow2N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			m(s,1<<0) |= m(s,1<<i);
			m(1<<0,s) |= m(1<<i,s);
			m(s,1<<i) = 0;
			m(1<<i,s) = 0;
		}
	}
}

matBool<Nover2+1,Nover2> powerauto2pairauto (
		const matBool<pow2N,pow2N> &m)
{
	matBool<Nover2+1,Nover2> mr = zeroMatrix;
	int map[Nover2+1];
	
	// compute map from pair index to power index
	// 1 << 1 represents any singleton
	// state after abusing singletons
	map[Nover2] = 1 << 0;
	for (int i=pow2N,j=Nover2; --i>=0; ) {
		if (bitweight(i) == 2) {
			map[--j] = i;
		}
	}
	
	// copy part of power state automaton
	for (int r=Nover2+1; --r>=0; ) {
		for (int c=Nover2; --c>=0; ) {
			mr(r,c) = m(map[r],map[c]);
		}
	}
	
	return mr;
}

matAntidist<pow2N,pow2N,unsigned char> powerauto2powerAntidist (
		const matBool<pow2N,pow2N> &m)
{
	matAntidist<pow2N,pow2N,unsigned char> mr;
	for (int r=pow2N; --r>=0; ) {
		for (int c=pow2N; --c>=0; ) {
			mr(r,c) = 0XFE * m(r,c);
		}
	}
	return mr;
}

void powerauto2powerautocoded (
		const matBool<pow2N,pow2N> &m, char *cs)
{
	// code powerauto of symbol in string, one letters for each column c
	for (int c=pow2N; --c>=0; ) {
		cs[c] = 0;
		for (int r=pow2N; --r>0; ) {
			if (m(r,c)) {
				assert (cs[c] == 0);
				cs[c] = r;
			}
		}
	}
}

void powerautocoded2powerAntidist (
		const char *cs, matAntidist<pow2N,pow2N,unsigned char> &mr)
{
	for (int c=pow2N; --c>=0; ) {
		if (cs[c]) mr(cs[c],c) = 0XFE;
	}
}

void abusesingletonstates (matAntidist<pow2N,pow2N,unsigned char> &m)
{
	for (int c=pow2N-1; --c>0; ) {
		if (c == 1 || (c & (c-1))) {
			m(1<<bitweight(c),c) = 0XFF;
		} else if (c + c < pow2N) {
			m(c+c,c) = 0XFF;
		}
	}
}

void addsupersetedges (matAntidist<pow2N,pow2N,unsigned char> &m)
{
	for (int r=pow2N; --r>=0; ) {
		// skip abused singleton states and void state
		if (r & (r-1)) {
			for (int c=pow2N; --c>=0; ) {
				// skip abused singleton states and void state
				if (c & (c-1)) {
					if (!(c & ~r)) m(r,c) = 0XFF;
				}
			}
		}
	}
}

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];

	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}

	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}

	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

extern int startsubset;

// counter for calls to syncing_pairs
long long int syncing_pairs_calls = 0;

// compute the number of doubletons in the power
// automaton, which reduce to singletons (if all
// N over 2 doubletons reduce to singletons, then
// the regular (non-power) automaton synchronizes)
int syncing_pairs (const matBool<Nover2+1,Nover2> &m)
{
	// compute the transitive closure matrix tcm of
	// the power automaton m, using Floyd-Warshall
	matBool<Nover2+1,Nover2> tcm = m.transclosure ();
	
	int p = 0;
	for (int c=Nover2; --c>=0; ) {
		p += tcm (Nover2,c);
	}
	
	syncing_pairs_calls++;
	return p;
}

// counter for calls to sync_upper_bound
long long sync_upper_bound_calls = 0;

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
int sync_upper_bound_easy (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	// compute the transitive closure matrix tcm of
	// the power automaton m, using Floyd-Warshall
	matAntidist<pow2N,pow2N,unsigned char> tcm = m.transclosure ();
	
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!tcm(1<<s,startsubset)) break;
	}
	s++;
	if (s <= 1) {
		return tcm(1<<s,startsubset) ^ 0XFF;
	}
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][pow2N][pow2N], sccsize[N+1][pow2N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	// add the set of all N states to the strongly connected 
	// components of subsets of s states
	// add set to new scc
	int u = 0;
	if (s < bitweight (startsubset)) {
		u = 0XFF;
		for (int i=pow2N; --i>0; ) {
			if (bitweight(i) == s) {
				int t = tcm(i,startsubset) ^ 0XFF;
				if (u > t) u = t;
			}
		}
	}
	for (int i=pow2N; --i>0; ) {
		int b = bitweight (i); 
		if (b >= 2 && b <= s) {
			int c = tcm (1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if (tcm(i,scc[b][h][0]) && tcm(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}	
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}	
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen;
	for ( ; s>=2; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[s][h]; i++) {
				for (int j=0; j<sccsize[s][h]; j++) {
					int t = tcm(scc[s][h][i],scc[s][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s]; 
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
int sync_upper_bound_shallow (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	// compute the transitive closure matrix tcm of
	// the power automaton m, using Floyd-Warshall
	matAntidist<pow2N,pow2N,unsigned char> tcm = m.transclosure ();
	
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!tcm(1<<s,startsubset)) break;
	}
	s++;
	if (s <= 1) {
		return tcm(1<<s,startsubset) ^ 0XFF;
	}
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][pow2N][pow2N], sccsize[N+1][pow2N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	// add the set of all N states to the strongly connected 
	// components of subsets of s states
	// add set to new scc
	if (s < N) {
		sccsize[s][nscc[s]++] = 0;
		scc[s][0][sccsize[s][0]++] = pow2N - 1;
	}
	for (int i=pow2N; --i>0; ) {
		int b = bitweight (i); 
		if (b >= 2 && b <= s) {
			int c = tcm (1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if (tcm(i,scc[b][h][0]) && tcm(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}	
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}	
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	for ( ; s>=2; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[s][h]; i++) {
				for (int j=0; j<sccsize[s][h]; j++) {
					int t = tcm(scc[s][h][i],scc[s][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s]; 
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
int sync_upper_bound_deep (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	// compute the transitive closure matrix tcm of
	// the power automaton m, using Floyd-Warshall
	matAntidist<pow2N,pow2N,unsigned char> tcm = m.transclosure ();
	
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!tcm(1<<s,startsubset)) break;
	}
	s++;
	if (s <= 1) {
		return tcm(1<<s,startsubset) ^ 0XFF;
	}
	
	// collect the subsets of size b which reduce to a smaller
	// subset, where 2 <= b <= s, using abused singleton
	// states
	// for subsets of size b which do not reduce to a smaller
	// subset, determine their strongly connected components,
	// where 2 <= b <= s
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s
	// states to which it reduces
	int scc[N+1][pow2N][pow2N], sccsize[N+1][pow2N], nscc[N+1];
	int red[N+1][pow2N], nred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		nred[i] = 0;
	}
	// add the set of all N states to the strongly connected
	// components of subsets of s states
	// add set to new scc
	if (s < N) {
		sccsize[s][nscc[s]++] = 0;
		scc[s][0][sccsize[s][0]++] = pow2N - 1;
	}
	for (int i=pow2N; --i>0; )  {
		int b = bitweight (i);
		if (b >= 2 && b <= s) {
			if (tcm (1<<(b-1),i)) {
				// collect subset
				red[b][nred[b]++] = i;
			} else {
				// add subset of b states to the strongly
				// connected components of subsets of b states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if (tcm(i,scc[b][h][0]) && tcm(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts
	// the step in which the scc is left)
	// compute the lengths of the strongly connected components
	// of subsets of size b, where 2 <= b <= s
	// let u[b] be an upper bound for the length of the shortest
	// path from a given subset of size b to a singleton, where
	// 2 <= b < s
	// let u[s] be an upper bound for the length of the shortest
	// path from the set of all N states to a singleton
	// compute u[b] recursively, where b = 2,3,...,s, in that
	// order
	int scclen[N+1][pow2N], u[N+1];
	u[1] = 0;
	for (int b=2; b<=s; b++) {
		// consider the case where no subset of size b which
		// can already be reduced to a smaller subset is in
		// the shortest path to a singleton
		u[b] = u[b-1];
		for (int j=0; j<nred[b]; j++) {
			// consider the case where the subset red[b][j]
			// of size b, which can already be reduced to a
			// smaller subset, is in the shortest path to a
			// singleton
			int bb;
			// to what size bb can we reduce subset red[b][j]?
			// use abused singleton states to determine that
			for (bb=b; --bb>0; ) {
				if (!tcm(1<<bb,red[b][j])) break;
			}
			bb++;
			assert (bb < b);
			if (bb <= 1) {
				// how many steps t does it take from subset
				// red[b][j] to a sigleton?
				// use abused singleton states to determine that
				int t = tcm(1<<1,red[b][j]) ^ 0XFF;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < t) u[b] = t;
			} else {
				// let (mt ^ 0XFF) be the length of the longest path
				// thus far from subset red[b][j] to a reachable
				// subset of size bb (using symbols we already
				// have)
				// let d be u[bb] + "length of the longest path
				// from subset red[b][j] to a reachable subset of
				// size bb" + 1, decreased with the lengths of the
				// strongly connected components of subsets of size
				// bb which can be reached from red[b][j]
				int mt = 0XFF, d = u[bb];
				for (int h=0; h<nscc[bb]; h++) {
					if (tcm(scc[bb][h][0],red[b][j])) {
						for (int i=0; i<sccsize[bb][h]; i++) {
							int t = tcm(scc[bb][h][i],red[b][j]);
							// update mt if a longer path is found
							if (mt > t) mt = t;
						}
						d -= scclen[bb][h];
					}
				}
				d += (mt ^ 0XFF) + 1;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < d) u[b] = d;
			}
		}
		// add to u[b] the lengths of the strongly connected
		// components of subsets of size b
		for (int h=0; h<nscc[b]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[b][h]; i++) {
				for (int j=0; j<sccsize[b][h]; j++) {
					int t = tcm(scc[b][h][i],scc[b][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen[b][h] = (mt ^ 0XFF) + 1;
			// add length of scc
			u[b] += scclen[b][h];
		}
	}
	return u[s];
}

int sync_upper_bound (const matAntidist<pow2N,pow2N,unsigned char> &m)
{
	sync_upper_bound_calls++;
	return sync_upper_bound_deep (m);
}

// table of coded power automaton matrix for all N^N symbols
char powerautocoded[powNN][pow2N];
// table of doubleton automaton matrix for all N^N symbols
matBool<Nover2+1,Nover2> pairauto[powNN];

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_descending_syncing_pairs (
		const matBool<Nover2+1,Nover2> &cumulpairauto,
		const int *symbol, int *sortedsymbol)
{
	static int bucket[Nover2+1][powNN+1];
	static int bucketsize[Nover2+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=Nover2; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		b = syncing_pairs (cumulpairauto | pairauto[symbol[i]]);
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=Nover2; b>=0; b--) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		if (sbi == symbolconjugate(sbi,symmetry[i])) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j++] = symbol[i];
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
matAntidist<pow2N,pow2N,unsigned char> startcumulpowerauto;
matBool<Nover2+1,Nover2> startcumulpairauto;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[powNN], startsubset;
long long recurcount[powNN+1];
long long nsol_found[powNN+1], nsol_bound[powNN+1];
long long nsol_sym[powNN+1], nsol_all[powNN+1];
std::set< std::vector<int> > solutions;

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		matBool<pow2N,pow2N> m = symbolindex2powerauto (sbi);
		mergesingletonstates (m);
		powerauto2powerautocoded (m, powerautocoded[sbi]);
		pairauto[sbi] = powerauto2pairauto (m);
		// but do not include the identity symbol
 		startsymbol[sbi-(sbi>idsbiN)] = sbi;
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// take the power automaton of an automaton without symbols
	// (or with only the identity symbol)
	startcumulpowerauto = identityMatrix;
	startcumulpairauto = identityMatrix;
	
	// add edges of length zero from subsets to supersets in the
	// power automaton
	abusesingletonstates (startcumulpowerauto);
	addsupersetedges (startcumulpowerauto);
	
	// start from the subset of all states
	startsubset = pow2N - 1;
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// take the power automaton of an automaton without symbols
	// (or with only the identity symbol)
	startcumulpowerauto = identityMatrix;
	startcumulpairauto = identityMatrix;
	
	// add edges of length zero from subsets to supersets in the
	// power automaton
	abusesingletonstates (startcumulpowerauto);
	addsupersetedges (startcumulpowerauto);
	
	// start from the subset {0,1,...,b-1} of b states
	startsubset = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

void show_solution ()
{
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		printf ("   %s", symboltag2string(j));
		printf (" = [%s]", symbolindex2string(symbol_stack[j]));
	}
	printf ("\n");
}

void count_solution ()
{
	std::vector<int> symbol (searchlevel + 1);
	std::set< std::vector<int> > conjugates;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<factN; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolconjugate (symbol_stack[j], sym);
		}
		// sort conjugates symbols
		std::sort (symbol.begin (), symbol.end());
		// add row of symbols to conjugates (set of rows of symbols)
		conjugates.insert (symbol);
	}
	
	if (!solutions.count (*conjugates.begin ())) {
		// solution found is new
		solutions.insert (*conjugates.begin ());
		int s = conjugates.size ();
		for (int j=0; j<=searchlevel; j++) {
			// solutions up to symmetry and sorting symbols
			nsol_sym[j]++;
			// solutions up to sorting symbols
			nsol_all[j] += s;
		}
	}
	abort_search = (nsol_sym[0] >= (16 << 20));
}

char process_solution_switch = 'S';

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	if (!exact) return; // solution found is longer than bound
	
	switch (process_solution_switch) {
	  case 's': case 'S':
		show_solution (); break;
	  case 'c': case 'C':
		count_solution (); break;
	}
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, the doubleton automaton of these
// symbols, and the symmetries which are satisfied by all symbols
void search (const matAntidist<pow2N,pow2N,unsigned char> &cumulpowerauto,
			 const matBool<Nover2+1,Nover2> &cumulpairauto,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	if (searchlevel >= alphabet_size) {
		searchlevel--;
		return;
	}
	
	// use heap memory for arrays
	int *sortedsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// sort the symbols, to prioritize symbols which bring
	// the automaton of the search path faster to
	// synchronization when added
	sort_by_descending_syncing_pairs (cumulpairauto,
									  symbol, sortedsymbol);
	// count the number of syncing pairs
	// adding a new symbol to the search path must increase
	// the number of syncing pairs
	int current_syncing_pairs = syncing_pairs (cumulpairauto);
	// except in the case where the number of syncing pairs
	// is maximal, that is, the automaton in synchronizing
	if (current_syncing_pairs == Nover2) current_syncing_pairs--;
	
	// try all symbols as a new symbol one by one
	for (int i=0; sortedsymbol[i]>=0; i++) {
		// compute new doubleton automaton
		matBool<Nover2+1,Nover2> mb
				= cumulpairauto | pairauto[sortedsymbol[i]];
		// test if adding the new symbol to the search path
		// increases the number of syncing pairs (except in the
		// case where the automaton is already synchronizing)
		// if not, the remaining symbols will not do that either,
		// because the symbols are ordered accordingly
		int syncing_pairs_of_mb = syncing_pairs (mb);
		if (syncing_pairs_of_mb == current_syncing_pairs) break;
		// compute new power automaton
		matAntidist<pow2N,pow2N,unsigned char> mq = zeroMatrix;
		powerautocoded2powerAntidist (powerautocoded[sortedsymbol[i]], mq);
		matAntidist<pow2N,pow2N,unsigned char> ma
				= cumulpowerauto | mq;
		// compute synchronization upper bound and test if it is
		// at least "bound"
		int sync_upper_bound_of_ma = sync_upper_bound (ma);
		
		if (sync_upper_bound_of_ma >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = sortedsymbol[i];
			// test if automaton is synchronizing
			if (syncing_pairs_of_mb == Nover2) {
				// solution found, because the synchronization
				// upper bound is sharp for synchronizing automata
				process_solution (sync_upper_bound_of_ma == bound);
				if (abort_search) break;
			}
			
			// go into recursion
			// symmetry reduction: the symmetries which are not
			// satisfied by the new symbol are removed
			strip_symmetries (sortedsymbol[i], symmetry, newsymmetry);
			// in the recursion, only try the symbols which have not
			// been tried here thus far
			search (ma, mb, sortedsymbol + i + 1, newsymmetry);
			// symmetry reduction: symmetrically equivalent conjugates
			// of the new symbol are removed
			strip_conjugates_of_first (symmetry, sortedsymbol + i);
			if (abort_search) break;
		}
	}
	
	delete[] newsymmetry;
	delete[] sortedsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	printf ("%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			printf (" + %lld", nsol[i] - nsol[i+1]);
		}
		printf (" = %lld", nsol[0]);
	}
	printf ("\n");
}

void print_recurcount (const char *s)
{
	printf ("%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		printf (" + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	printf (" = %lld\n", sc);
}

int main ()
{
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init (); 
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	syncing_pairs_calls = 0;
	sync_upper_bound_calls = 0;
	t = clock ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumulpowerauto, startcumulpairauto,
			startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_recurcount ("search calls");
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// To prove that there are no other gaps besides N = 6, bound = 24
	// alphabet_size = 2;
	
	process_solution_switch = 'C';
	while (bound) {
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_sym[i] = 0;
			nsol_all[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = 0;
		t = clock ();
		printf ("N = %d, bound = %d\n", N, bound);
		search (startcumulpowerauto, startcumulpairauto,
				startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_sym, "nsol_sym");
		print_nsol (nsol_all, "nsol_all");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
		solutions.clear ();
		if (abort_search) break;
		bound--; 
	}
	
	if (bound) {
		abort_search = false;
		process_solution_switch = ' ';
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = 0;
		t = clock ();
		printf ("N = %d, bound = %d\n", N, bound);
		search (startcumulpowerauto, startcumulpairauto,
				startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld\n", sync_upper_bound_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
	}
	
	printf ("\n");
	return 0;
}

